Some Generalizations of the Bridge and Torch Problem

For the classic bridge and torch problem with crossing times $\left\{1,\ldots,n\right\}$, we derive a closed-form expression for the optimal crossing time $T\left(n\right)$ using a recurrence relation derived from the problem's optimal substructure, thus obtaining \[T\left(n\right)=\frac{n^2}{4}+3n-5+\frac{\left(-1\right)^n-1}{8}\] which holds for all $n\ge 2$. We generalize the problem to a bridge of capacity 3 and obtain the optimal crossing time \[T_3\left(n\right)=\frac{n^{2}}{6}+2n-\frac{181}{36}+\frac{\left(-1\right)^{n}}{4}-\frac{2}{9}\cos\left(\frac{2n\pi}{3}\right)\] which holds for all $n\ge 7$. As such, we obtain a new sequence A392834 in the On-Line Encyclopedia of Integer Sequences. Lastly, we also explore this problem for star graphs, and see how we can recover some classic identities involving the sum of floor functions.

==> classical-case.py <==
import itertools
import heapq

def solve_bridge_torch(n: int, c: int = 3):
    times = list(range(1, n + 1))
    ALL = (1 << n) - 1

    start = (0, 0)
    goal  = (ALL, 1)

    INF = 10**18
    dist = {start: 0}
    prev = {}

    pq = [(0, start)]
    while pq:
        d, (mask, side) = heapq.heappop(pq)
        if d != dist.get((mask, side), INF):
            continue
        if (mask, side) == goal:
            break

        if side == 0:
            left = [i for i in range(n) if ((mask >> i) & 1) == 0]
            for r in range(1, c + 1):
                for comb in itertools.combinations(left, r):
                    newmask = mask
                    cost = 0
                    for i in comb:
                        newmask |= (1 << i)
                        cost = max(cost, times[i])
                    ns = (newmask, 1)
                    nd = d + cost
                    if nd < dist.get(ns, INF):
                        dist[ns] = nd
                        prev[ns] = ((mask, side), ("L->R", tuple(i + 1 for i in comb), cost))
                        heapq.heappush(pq, (nd, ns))
        else:
            right = [i for i in range(n) if ((mask >> i) & 1) == 1]
            for i in right:
                newmask = mask & ~(1 << i)
                cost = times[i]
                ns = (newmask, 0)
                nd = d + cost
                if nd < dist.get(ns, INF):
                    dist[ns] = nd
                    prev[ns] = ((mask, side), ("R->L", (i + 1,), cost))
                    heapq.heappush(pq, (nd, ns))

    if goal not in dist:
        raise RuntimeError("No solution found")

    moves = []
    cur = goal
    while cur != start:
        pstate, move = prev[cur]
        moves.append(move)
        cur = pstate
    moves.reverse()

    return dist[goal], moves


def print_solution(n: int, c: int = 3):
    total, moves = solve_bridge_torch(n, c)
    print(f"n={n}, capacity c={c}")
    print(f"Minimum total time: {total}\n")
    print("Step | Direction | People   | Time | Cumulative")
    print("---- | --------- | -------- | ---- | ----------")
    cum = 0
    for k, (direction, people, t) in enumerate(moves, 1):
        cum += t
        ppl = ",".join(map(str, people))
        print(f"{k:>4} | {direction:>9} | {ppl:>8} | {t:>4} | {cum:>10}")

import time

t0 = time.perf_counter()
print_solution(12, 3)
t1 = time.perf_counter()

print(f"\nElapsed (including printing): {t1 - t0:.6f} s")

==> sage-star-graphs.py <==
from sage.all import ceil, MixedIntegerLinearProgram

def greedy_star_schedule(n, k, times=None):
    """
    Greedy optimal for this problem setting:
      - star with k leaves
      - edge contention: <=1 torch per edge per step
      - bridge capacity=2 (<=2 people per used edge per step)
      - step duration = max time among moved people
      - torches t = ceil(n/2) (enough => no returns needed)

    Returns: (opt_time, schedule)
      schedule is list of steps, each step is list of edges,
      each edge is list of person indices moved on that edge.
    """
    if times is None:
        times = list(range(1, n+1))
    assert len(times) == n

    # People labeled 1..n, with given times
    people = list(range(1, n+1))
    people_sorted = sorted(people, key=lambda p: times[p-1], reverse=True)

    step_cap = 2*k
    chunks = [people_sorted[i:i+step_cap] for i in range(0, n, step_cap)]

    opt_time = 0
    schedule = []
    for chunk in chunks:
        # duration is max time in chunk (since sorted desc, it's first)
        opt_time += times[chunk[0]-1]

        # assign onto edges: each edge gets up to 2 people
        step_edges = []
        for e in range(k):
            grp = chunk[2*e:2*e+2]
            if grp:
                step_edges.append(grp)  # moved on edge e (to leaf e+1)
            else:
                step_edges.append([])
        schedule.append(step_edges)

    return opt_time, schedule


def milp_star_opt(n, k, times=None):
    """
    MILP formulation to certify optimality.
    We fix the number of steps to the minimum possible:
        m = ceil(n / (2k))
    because using extra steps cannot reduce sum of maxima.

    Variables:
      x[p,s] in {0,1}  person p assigned to step s
      M[s] >= 0        makespan of step s (its duration)

    Constraints:
      sum_s x[p,s] = 1
      sum_p x[p,s] <= 2k
      M[s] >= time[p] * x[p,s]  for all p,s

    Objective: minimize sum_s M[s]
    """
    if times is None:
        times = list(range(1, n+1))
    assert len(times) == n

    step_cap = 2*k
    m = int(ceil(n / step_cap))

    P = range(n)      # 0..n-1
    S = range(m)      # 0..m-1

    milp = MixedIntegerLinearProgram(maximization=False)
    x = milp.new_variable(binary=True)   # x[p,s]
    M = milp.new_variable(nonnegative=True)

    # each person exactly once
    for p in P:
        milp.add_constraint(sum(x[p,s] for s in S) == 1)

    # per-step capacity
    for s in S:
        milp.add_constraint(sum(x[p,s] for p in P) <= step_cap)

    # step max bounds
    for s in S:
        for p in P:
            milp.add_constraint(M[s] >= times[p] * x[p,s])

    milp.set_objective(sum(M[s] for s in S))
    opt = milp.solve()

    # extract a schedule (just groups per step; edge assignment is trivial)
    step_groups = []
    for s in S:
        grp = [p+1 for p in P if milp.get_values(x[p,s]) > 0.5]
        grp_sorted = sorted(grp, key=lambda q: times[q-1], reverse=True)
        step_groups.append(grp_sorted)

    # assign groups onto edges (<=2 per edge)
    schedule = []
    for grp in step_groups:
        step_edges = []
        for e in range(k):
            step_edges.append(grp[2*e:2*e+2] if 2*e < len(grp) else [])
        schedule.append(step_edges)

    return int(round(opt)), schedule


def pretty_print(n, k, times=None, use_milp_check=True):
    if times is None:
        times = list(range(1, n+1))

    g_opt, g_sched = greedy_star_schedule(n, k, times=times)
    print("=== Greedy (closed-form) ===")
    print(f"n={n}, k={k}, capacity=2, torches=ceil(n/2)={int(ceil(n/2))}")
    print(f"Min time = {g_opt}")
    print()

    cum = 0
    for i, step_edges in enumerate(g_sched, 1):
        step_people = [p for edge in step_edges for p in edge]
        dur = max(times[p-1] for p in step_people) if step_people else 0
        cum += dur
        print(f"Step {i}: duration {dur}, cumulative {cum}")
        for e, grp in enumerate(step_edges, 1):
            if grp:
                grp_str = ", ".join(f"{p}(t={times[p-1]})" for p in grp)
                print(f"  edge to leaf {e}: {grp_str}")
        print()

    if use_milp_check:
        m_opt, _ = milp_star_opt(n, k, times=times)
        print("=== MILP certificate ===")
        print(f"MILP optimum = {m_opt}")
        print("Match?" , "YES" if m_opt == g_opt else "NO (investigate!)")

    return cum


if __name__ == "__main__":
    times = []
    k = int(input("Enter k (>= 2): "))
    j = int(input("Enter j (find for 1 <= ... < j): "))
    m = bool(input("Check against MILP solver? (True/False): "))
    for n in range(1,j):
        times.append(pretty_print(n, k, use_milp_check=m))
    print(times)
